General Heuristics for Nonconvex Quadratically Constrained Quadratic Programming

We introduce the Suggest-and-Improve framework for general nonconvex quadratically constrained quadratic programs (QCQPs). Using this framework, we generalize a number of known methods and provide heuristics to get approximate solutions to QCQPs for which no specialized methods are available. We also introduce an open-source Python package QCQP, which implements the heuristics discussed in the paper.

==> codes/aggregate_results_beamforming.py <==
f = open('beamforming_result_50_10_5.txt', 'r')

sugs = ['random', 'sdr', 'spec']
imps = [
    'cd',
    'admm',
    'admm/cd',
    'cd/admm',
    'cd/admm/cd',
    'dccp',
    'dccp/cd',
    'cd/dccp',
    'cd/dccp/cd',
]

n, m, l, samples = [int(x) for x in f.readline().split()]
sdr_bound, spec_bound = [float(x) for x in f.readline().split()]
_, t_sdr, t_spec = [float(x) for x in f.readline().split()]

print("sdp  bound/time: %.4f %.1f" % (sdr_bound, t_sdr))
print("spec bound/time: %.4f %.1f" % (spec_bound, t_spec))

print("[Running times]\n")
for sug in sugs:
    for imp in imps:
        ts = [float(x) for x in f.readline().split()]
        print("  %6s %10s: %.1f" % (sug, imp, sum(ts)/samples))
        if sug == 'sdr' and imp == 'admm':
            tq = ts

fs = []
vs = []

for sug in sugs:
    for imp in imps:
        fs.append([float(x) for x in f.readline().split()])
for sug in sugs:
    for imp in imps:
        vs.append([float(x) for x in f.readline().split()])

print("\n[feasible / fbest / favg]\n")
i = 0
tol = 1e-2
for sug in sugs:
    for imp in imps:
        if sug == 'sdr' and imp == 'admm':
            fq = fs[i]
            vq = vs[i]
        z = zip(fs[i], vs[i])
        i += 1
        z_feas = [x for x in z if x[1] < tol]
        if len(z_feas) > 0:
            print("  %6s %10s\t%.1f%%\t%4.4f\t%4.4f" % (sug, imp, len(z_feas)*100.0/samples, min([x[0] for x in z_feas]), sum([x[0] for x in z_feas])/len(z_feas)))
        else:
            print("  %6s %10s\tinfeasible" % (sug, imp))

f.close()

for x in zip(fq, vq, tq):
    print(x)


==> codes/aggregate_results_bool_ls.py <==
f = open('bool_ls_result_50_80.txt', 'r')

sugs = ['random', 'sdr', 'spec']
imps = [
    'cd',
    'cd/admm',
    'cd/admm/cd',
    'dccp',
    'dccp/cd',
    'cd/dccp',
    'cd/dccp/cd',
]

n, m, samples = [int(x) for x in f.readline().split()]
sdr_bound, spec_bound = [float(x) for x in f.readline().split()]
_, t_sdr, t_spec = [float(x) for x in f.readline().split()]

print("sdp  bound/time: %.0f %.1f" % (sdr_bound, t_sdr))
print("spec bound/time: %.0f %.1f" % (spec_bound, t_spec))

print("[Running times]\n")
for sug in sugs:
    for imp in imps:
        ts = [float(x) for x in f.readline().split()]
        tot = sum(ts)
        if sug == 'sdr': tot += t_sdr
        elif sug == 'spec': tot += t_spec
        print("  %6s %10s: %.1f" % (sug, imp, tot))

fs = []
vs = []

for sug in sugs:
    for imp in imps:
        fs.append([float(x) for x in f.readline().split()])
for sug in sugs:
    for imp in imps:
        vs.append([float(x) for x in f.readline().split()])

print("\n[feasible / fbest / favg]\n")
i = 0
tol = 1e-2
for sug in sugs:
    for imp in imps:
        z = zip(fs[i], vs[i])
        i += 1
        z_feas = [x for x in z if x[1] < tol]
        if len(z_feas) > 0:
            print("  %6s %10s\t%.1f%%\t%4.0f\t%4.0f" % (sug, imp, len(z_feas)*100.0/samples, min([x[0] for x in z_feas]), sum([x[0] for x in z_feas])/len(z_feas)))
        else:
            print("  %6s %10s\tinfeasible" % (sug, imp))

for sug in sugs:
    fs = [float(x) for x in f.readline().split()]
    print("  %6s %10s\t%.1f%%\t%4.0f\t%4.0f" % (sug, "rounding", 100.0, min(fs), sum(fs)/samples))

f.close()


==> codes/boolean_least_squares.py <==
#!/usr/bin/python
import numpy as np
import cvxpy as cvx
from qcqp import *
from time import clock

n, m = 50, 80
np.random.seed(1)

A = np.random.randn(m, n)
b = np.random.randn(m, 1)

x = cvx.Variable(n)
prob = cvx.Problem(
    cvx.Minimize(cvx.sum_squares(A*x - b)),
    [cvx.square(x) == 1]
)
qcqp = QCQP(prob)

sugs = [RANDOM, SDR, SPECTRAL]
imps = [
    COORD_DESCENT,
    [COORD_DESCENT, ADMM],
    [COORD_DESCENT, ADMM, COORD_DESCENT],
    DCCP,
    [DCCP, COORD_DESCENT],
    [COORD_DESCENT, DCCP],
    [COORD_DESCENT, DCCP, COORD_DESCENT],
]

ts = []
fs = []
vs = []

sug_ts = []

for sug in sugs:
    start_time = clock()
    qcqp.suggest(sug, solver=cvx.MOSEK)
    sug_ts.append(clock()-start_time)

sug_fs = [qcqp.sdr_bound, qcqp.spectral_bound]

num_samples = 20

for sug in sugs:
    for imp in imps:
        print(sug, imp)
        t1, f1, v1 = [], [], []
        for sample in range(num_samples):
            print("iter %d" % sample)

            qcqp.suggest(sug)
            start_time = clock()
            f, v = qcqp.improve(imp, num_iters=100)
            t1.append(clock()-start_time)
            f1.append(f)
            v1.append(v)

        ts.append(t1)
        fs.append(f1)
        vs.append(v1)

f_round = []
for sug in sugs:
    f1 = []
    for sample in range(num_samples):
        qcqp.suggest(sug)
        x.value = np.sign(x.value)
        f1.append(np.sum(np.square(A*x.value - b)))
    f_round.append(f1)

def print_arr(f, arr, form='%.6f'):
    f.write(' '.join([form % v for v in arr]) + '\n')

with open('bool_ls_result_%d_%d.txt' % (n, m), 'w') as fout:
    fout.write('%d %d %d\n' % (n, m, num_samples))
    print_arr(fout, sug_fs)
    print_arr(fout, sug_ts)
    for tt in ts: print_arr(fout, tt)
    for ff in fs: print_arr(fout, ff)
    for vv in vs: print_arr(fout, vv)
    for ff in f_round: print_arr(fout, ff)


==> codes/gurobi_boolean_least_squares.py <==
import gurobipy as gb
import numpy as np
from time import clock

m = gb.Model("qp")

n, r = 50, 80
np.random.seed(1)

z = [m.addVar(vtype=gb.GRB.BINARY) for i in range(n)]

A = np.random.randn(r, n)
b = np.random.randn(r, 1)

v = [-b[i,0] for i in range(r)]
for i in range(r):
    for j in range(n):
        v[i] += 2*A[i,j]*z[j] - A[i,j]

obj = sum([t*t for t in v])
m.setObjective(obj)

start_time = clock()
m.optimize()
elapsed_time = clock()-start_time

print('Obj: %g' % obj.getValue())
print('time: %.1f' % elapsed_time)



==> codes/secondary_user_beamforming.py <==
#!/usr/bin/python
import numpy as np
import cvxpy as cvx
from qcqp import *
from time import clock

n, m, l = 50, 10, 5
tau, eta = 20, 2

np.random.seed(1)
HR = np.random.randn(m, n)
HI = np.random.randn(m, n)
A = np.hstack((HR, HI))
B = np.hstack((-HI, HR))

GR = np.random.randn(l, n)
GI = np.random.randn(l, n)
C = np.hstack((GR, GI))
D = np.hstack((-GI, GR))

x = cvx.Variable(2*n)
prob = cvx.Problem(
    cvx.Minimize(cvx.sum_squares(x)),
    [
        cvx.square(A*x) + cvx.square(B*x) >= tau,
        cvx.square(C*x) + cvx.square(D*x) <= eta
    ]
)
qcqp = QCQP(prob)

sugs = [RANDOM, SDR, SPECTRAL]
imps = [
    COORD_DESCENT,
    ADMM,
    [ADMM, COORD_DESCENT],
    [COORD_DESCENT, ADMM],
    [COORD_DESCENT, ADMM, COORD_DESCENT],
    DCCP,
    [DCCP, COORD_DESCENT],
    [COORD_DESCENT, DCCP],
    [COORD_DESCENT, DCCP, COORD_DESCENT],
]

ts = []
fs = []
vs = []

sug_ts = []

for sug in sugs:
    start_time = clock()
    qcqp.suggest(sug, solver=cvx.MOSEK)
    sug_ts.append(clock()-start_time)

sug_fs = [qcqp.sdr_bound, qcqp.spectral_bound]

num_samples = 10

for sug in sugs:
    for imp in imps:
        print(sug, imp)
        t1, f1, v1 = [], [], []
        for sample in range(num_samples):
            print("iter %d" % sample)

            qcqp.suggest(sug)
            start_time = clock()
            f, v = qcqp.improve(imp, rho=np.sqrt(m+l))
            t1.append(clock()-start_time)
            f1.append(f)
            v1.append(v)

        ts.append(t1)
        fs.append(f1)
        vs.append(v1)

def print_arr(f, arr, form='%.6f'):
    f.write(' '.join([form % v for v in arr]) + '\n')

with open('beamforming_result_%d_%d_%d.txt' % (n, m, l), 'w') as fout:
    fout.write('%d %d %d %d\n' % (n, m, l, num_samples))
    print_arr(fout, sug_fs)
    print_arr(fout, sug_ts)
    for tt in ts: print_arr(fout, tt)
    for ff in fs: print_arr(fout, ff)
    for vv in vs: print_arr(fout, vv)

